TestForge: Feedback-Driven, Agentic Test Suite Generation

Automated test generation holds great promise for alleviating the burdens of manual test creation. However, existing search-based techniques compromise on test readability, while LLM-based approaches are prohibitively expensive in practice. We present TestForge, an agentic unit testing framework designed to cost-effectively generate high-quality test suites for real-world code. Our key insight is to reframe LLM-based test generation as an iterative process. TestForge thus begins with tests generated via zero-shot prompting, and then continuously refines those tests based on feedback from test executions and coverage reports. We evaluate TestForge on TestGenEval, a real world unit test generation benchmark sourced from 11 large scale open source repositories; we show that TestForge achieves a pass@1 rate of 84.3%, 44.4% line coverage and 33.8% mutation score on average, outperforming prior classical approaches and a one-iteration LLM-based baseline. TestForge produces more natural and understandable tests compared to state-of-the-art search-based techniques, and offers substantial cost savings over LLM-based techniques (at $0.63 per file). Finally, we release a version of TestGenEval integrated with the OpenHands platform, a popular open-source framework featuring a diverse set of software engineering agents and agentic benchmarks, for future extension and development.

==> format_bib.py <==
import re


def find_matching_brace(s, start_index):
    """
    Given a string s and the index of an opening brace, find the index
    of the matching closing brace. Returns -1 if no match is found.
    """
    count = 0
    for i in range(start_index, len(s)):
        if s[i] == "{":
            count += 1
        elif s[i] == "}":
            count -= 1
            if count == 0:
                return i
    return -1


def process_bibtex(file_path, output_path, author_limit=10):
    with open(file_path, "r", encoding="utf-8") as file:
        content = file.read()

    # Pattern to find the start of the author field.
    # We don't try to capture the whole field with regex because of nested braces.
    pattern = re.compile(r"author\s*=\s*\{", re.IGNORECASE)
    new_content = []
    last_index = 0

    for match in pattern.finditer(content):
        # Append content before the current author field unchanged.
        new_content.append(content[last_index : match.start()])

        # The opening brace for the author field is at:
        opening_brace_index = match.end() - 1  # match.end() points just after the '{'
        closing_brace_index = find_matching_brace(content, opening_brace_index)
        if closing_brace_index == -1:
            # If we don't find a matching brace, just break out.
            new_content.append(content[match.start() :])
            last_index = len(content)
            break

        # Extract the entire author field content (everything between the outer braces)
        authors_content = content[match.end() : closing_brace_index]
        # Split authors on " and " and strip extra whitespace.
        author_list = [a.strip() for a in authors_content.split(" and ")]

        # If there are more authors than allowed, replace with the first and "and others"
        if len(author_list) > author_limit:
            new_authors = f"{author_list[0]} and others"
        else:
            new_authors = " and ".join(author_list)

        # Rebuild the author field with the processed list.
        new_field = f"author = {{{new_authors}}}"
        new_content.append(new_field)

        # Update last_index to continue after the closing brace.
        last_index = closing_brace_index + 1

    # Append any remaining content.
    new_content.append(content[last_index:])
    updated_content = "".join(new_content)

    with open(output_path, "w", encoding="utf-8") as file:
        file.write(updated_content)

    print(f"Processed file saved to {output_path}")


# Example usage
process_bibtex("bibliography.bib", "bibliography_formatted.bib")

